The Origin of the Intrinsic Scatter in the Relation Between Black Hole Mass and Bulge Luminosity for Nearby Active Galaxies

We investigate the origin of the intrinsic scatter in the correlation between black hole mass (MBH) and bulge luminosity [L(bulge)] in a sample of 45 massive, local (z < 0.35) type~1 active galactic nuclei (AGNs). We derive MBH from published optical spectra assuming a spherical broad-line region, and L(bulge) from detailed two-dimensional decomposition of archival optical Hubble Space Telescope images. AGNs follow the MBH-L(bulge) relation of inactive galaxies, but the zero point is shifted by an average of \Delta log MBH ~ -0.3 dex. We show that the magnitude of the zero point offset, which is responsible for the intrinsic scatter in the MBH-L(bulge) relation, is correlated with several AGN and host galaxy properties, all of which are ultimately related to, or directly impact, the BH mass accretion rate. At a given bulge luminosity, sources with higher Eddington ratios have lower MBH. The zero point offset can be explained by a change in the normalization of the virial product used to estimate MBH, in conjunction with modest BH growth (~ 10%--40%) during the AGN phase. Galaxy mergers and tidal interactions appear to play an important role in regulating AGN fueling in low-redshift AGNs.

==> resize.sh <==
convert -resize 600 f4.eps f4.eps
convert -resize 200 f12.eps f12.eps
convert -resize 200 f13.eps f13.eps
convert -resize 200 f14.eps f14.eps
convert -resize 200 f15.eps f15.eps
convert -resize 200 f16.eps f16.eps
convert -resize 200 f17.eps f17.eps
convert -resize 200 f18.eps f18.eps
convert -resize 200 f19.eps f19.eps
convert -resize 200 f20.eps f20.eps
convert -resize 200 f21.eps f21.eps
convert -resize 200 f22.eps f22.eps
convert -resize 200 f23.eps f23.eps
convert -resize 200 f24.eps f24.eps
convert -resize 200 f25.eps f25.eps
convert -resize 200 f26.eps f26.eps
convert -resize 200 f27.eps f27.eps
convert -resize 200 f28.eps f28.eps
convert -resize 200 f29.eps f29.eps
convert -resize 200 f30.eps f30.eps
convert -resize 200 f31.eps f31.eps
convert -resize 200 f32.eps f32.eps
convert -resize 200 f33.eps f33.eps
convert -resize 200 f34.eps f34.eps
convert -resize 200 f35.eps f35.eps
convert -resize 200 f36.eps f36.eps
convert -resize 200 f37.eps f37.eps
convert -resize 200 f38.eps f38.eps
convert -resize 200 f39.eps f39.eps
convert -resize 200 f40.eps f40.eps
convert -resize 200 f41.eps f41.eps
convert -resize 200 f42.eps f42.eps
convert -resize 200 f43.eps f43.eps
convert -resize 200 f44.eps f44.eps
convert -resize 200 f45.eps f45.eps
convert -resize 200 f46.eps f46.eps
convert -resize 200 f47.eps f47.eps
convert -resize 200 f48.eps f48.eps
convert -resize 200 f49.eps f49.eps
convert -resize 200 f50.eps f50.eps
convert -resize 200 f51.eps f51.eps
convert -resize 200 f52.eps f52.eps
convert -resize 200 f53.eps f53.eps
convert -resize 200 f54.eps f54.eps
convert -resize 200 f55.eps f55.eps
convert -resize 200 f56.eps f56.eps

